Speed inhomogeneity accelerates the information transfer in polar flock

A collection of self-propelled particles (SPPs) shows coherent motion and exhibits a true long range ordered (LRO) state in two dimensions. Various studies show that the presence of spatial inhomogeneities can destroy the usual long-range ordering in the system. However, the effects of inhomogeneity due to the intrinsic properties of the particles are barely addressed. In this paper we consider a collection of polar SPPs moving with inhomogeneous speed (IS) on a two dimensional substrate, which can arise due to varying physical strength of the individual particle. To our surprise, the IS not only preserves the usual long-range ordering present in the homogeneous speed models but also induces faster ordering in the system. Furthermore, The response of the flock to an external perturbation is also faster, compared to Vicsek like model systems, due to the frequent update of neighbors of each SPP in the presence of the IS. Therefore, our study shows that the IS can help in faster information transfer in the moving flock.

==> anc/SM_IS.tex <==
% ****** Start of file apstemplate.tex ****** %
%%
%%
%%   This file is part of the APS files in the REVTeX 4 distribution.
%%   Version 4.1r of REVTeX, August 2010
%%
%%
%%   Copyright (c) 2001, 2009, 2010 The American Physical Society.
%%
%%   See the REVTeX 4 README file for restrictions and more information.
%%
%
% This is a template for producing manuscripts for use with REVTEX 4.0
% Copy this file to another name and then work on that file.
% That way, you always have this original template file to use.
%
% Group addresses by affiliation; use superscriptaddress for long
% author lists, or if there are many overlapping affiliations.
% For Phys. Rev. appearance, change preprint to twocolumn.
% Choose pra, prb, prc, prd, pre, prl, prstab, prstper, or rmp for journal
%  Add 'draft' option to mark overfull boxes with black boxes
%  Add 'showpacs' option to make PACS codes appear
%  Add 'showkeys' option to make keywords appear



%\documentclass[article]{revtex4-1}
%\documentclass[aps,pre, twocolumn, groupedaddress]{revtex4-1}
%\documentclass[aps,pre,preprint,groupedaddress]{revtex4-1}
%\documentclass[aps,prl,preprint,superscriptaddress]{revtex4-1}
\documentclass[aps,prl,reprint,groupedaddress]{revtex4-1}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%55
%\usepackage{multicol,lipsum}
%\documentclass[pre,preprint,amssymb,showkeys,superscriptaddress,notitlepage]{revtex4-1}

\usepackage{graphicx}
\usepackage{dcolumn}
\usepackage{amsmath}    % need for subequations
\usepackage{amssymb}
\usepackage{bm}
\usepackage{hyperref}
\usepackage{latexsym}
\usepackage{verbatim}
\usepackage{color}
\usepackage{setspace}
\usepackage{ulem}


%\usepackage{subcaption}
%\usepackage{mwe}
%\usepackage{subfigure}
%\usepackage{authblk}

%
\setlength{\baselineskip}{20.0pt}    % 20 pt usual spacing between lines
%
\setlength{\parskip}{7pt plus 4pt}
\setlength{\parindent}{20pt}
\setlength{\oddsidemargin}{0.75cm}
\setlength{\evensidemargin}{0.75cm}
\setlength{\marginparsep}{.75cm}
\setlength{\marginparwidth}{2.5cm}
\setlength{\marginparpush}{1.0cm}
\setlength{\textwidth}{155mm}
\setlength{\textheight}{185mm}
%
\def\beq{\begin{equation}}
\def\eeq{\end{equation}}
\def\n{\hat{\bf n}}
\def\rb{{\bf r}}
\def\qb{{\bf q}}
\def\Rb{{\bf R}}
\def\etal{{\it et al.}}
\def\sq{S({\bf q})}
\def\intr{\int \mbox{d}^dr}
%
\def\Q{\mbox{\sffamily\bfseries Q}}
\def\U{\mbox{\sffamily\bfseries U}}
\def\M{\mbox{\sffamily\bfseries M}}
\def\I{\mbox{\sffamily\bfseries I}}
\def\A{\mbox{\sffamily\bfseries A}}
\def\D{\mbox{\sffamily\bfseries D}}
\def\G{\mbox{\sffamily\bfseries G}}
\def\C{\mbox{\sffamily\bfseries C}}
\def\f{\mbox{\sffamily\bfseries f}}
\def\gdot{\dot{\gamma}}
\def\xd{\dot{x}}
\def\vd{\dot{v}}
\def\Xd{\dot{X}}
\def\Vd{\dot{V}}
\def\xdd{\ddot{x}}
\def\Xdd{\ddot{X}}
\def\o{\omega}
%\def\otens{\boldmath $\omega$ \unboldmath}
\def\nabbold{\mbox{\boldmath $\nabla$\unboldmath}}
\def\otens{\mbox{\boldmath $\Omega$\unboldmath}}
\def\sigbold{\mbox{\boldmath $\sigma$\unboldmath}}
\def\Pibold{\mbox{\boldmath $\Pi$\unboldmath}}
\def\sigtens{\mbox{\boldmath $\sigma$\unboldmath}}
\def\sigac{\mbox{\boldmath $\sigma$\unboldmath$^a$}}
\def\signoise{\mbox{\boldmath $\sigma$\unboldmath$^n$}}
\def\sigp{\mbox{\boldmath $\sigma$\unboldmath$^p$}}
\def\sigv{\mbox{\boldmath $\sigma$\unboldmath$^v$}}
\def\sigop{\mbox{\boldmath $\sigma$\unboldmath$^{\tiny OP}$}}
%\def\otensin{\mbox{\boldmath $\omega$}}                           
\def\lsim{\:\raisebox{-0.5ex}{$\stackrel{\textstyle<}{\sim}$}\:}
\def\gsim{\:\raisebox{-0.5ex}{$\stackrel{\textstyle>}{\sim}$}\:}
\def\beq{\begin{equation}}                           
\def\eeq{\end{equation}}                           
\def\bea{\begin{eqnarray}}                           
\def\eea{\end{eqnarray}}        

%\draft
                   
\textwidth = 6.5 in
\textheight = 9 in
\oddsidemargin = 0.0 in
\evensidemargin = 0.0 in
\topmargin = 0.0 in
\headheight = 0.0 in
\headsep = 0.0 in
\parskip = 0.05in
\parindent = 0.0in
%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


% Use the \preprint command to place your local institutional report
% number in the upper righthand corner of the title page in preprint mode.
% Multiple \preprint commands are allowed.
% Use the 'preprintnumbers' class option to override journal defaults
% to display numbers if necessary
%\preprint{}


% You should use BibTeX and apsrev.bst for references
% Choosing a journal automatically selects the correct APS
% BibTeX style file (bst file), so only uncomment the line
% below if necessary.
%\bibliographystyle{apsrev4-1}
\begin{document}
%\setstretch{2}
% Use the \preprint command to place your local institutional report
% number in the upper righthand corner of the title page in preprint mode.
% Multiple \preprint commands are allowed.
% Use the 'preprintnumbers' class option to override journal defaults
% to display numbers if necessary
%\preprint{}


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%                               TITLE & ABSTRACT
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%Title of paper

\title{Supplemental Material for $``$Speed inhomogeneity accelerates the information transfer in polar
flock$"$}
\author{Sudipta Pattanayak$^{1}$}
\email{sudipta.pattanayak@bose.res.in}
%\affiliation{S. N. Bose National Centre for Basic Sciences, J D Block, Sector III, Salt Lake City, Kolkata 700106}
\author{Jay Prakash Singh$^{2}$}
\email{jayps.rs.phy16@itbhu.ac.in}
%\affiliation{Department of Physics, Indian Institute of Technology (BHU), Varanasi, India 221005}
\author{Manoranjan Kumar$^{1}$}
\email{manoranjan.kumar@boson.bose.res.in}
%\affiliation{S. N. Bose National Centre for Basic Sciences, J D Block, Sector III, Salt Lake City, Kolkata 700106}
\author{Shradha Mishra$^{2}$}
\email{smishra.phy@itbhu.ac.in}
\affiliation{$^{1}$S. N. Bose National Centre for Basic Sciences, J D Block, Sector III, Salt Lake City, Kolkata 700106}
\affiliation{$^{2}$Department of Physics, Indian Institute of Technology (BHU), Varanasi, India 221005}

%\author{Sudipta Pattanayak}
%\email[]{pattanayak.sudipta@gmail.com}

%\affiliation{S N Bose National Centre for Basic Sciences, J D Block, Sector III, Salt Lake City, Kolkata 700106}
%\author{Jay Prakash Singh}

%\affiliation{Department of Physics, Indian Institute of Technology (BHU), Varanasi, India 221005}

\date{\today}
\maketitle

\section{Neighbor list update}
To characterize how does the IS help in information transfer inside the flock,
we define the update in neighbour list of the SPPs as:
$ Y(t) = \langle (N_{R}^{i}(t) \times N/2) - \sum_{j \in R}j \rangle$.
$N_{R}^{i}$ is the number of SPPs inside the interaction radius
of the $i^{th}$ particle, $N$ is total number of particles in the system, and
 second term on R. H. S. is sum over all the
particle index $j$ inside  the interaction radius of $i^{th}$ particle.
$\langle .. \rangle$ denotes averaging over all the particles in the system.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\begin{figure}[b]
\centering
\includegraphics[width=1.0\linewidth]{new_fig_7.pdf}
	\caption{(Color online) Variation of update in neighbour list $Y(t)$ with time $t$ for different $\sigma$ is shown. Black, red, green, and
        maroon data points are for $\sigma = 0.0, 0.001, 0.01,$ and $0.05$, respectively.
       $N = 50000$..}
\label{fig7}
\end{figure}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%  
The timeseries of $Y(t)$ oscillates around
$0$ for different $\sigma$, as shown in Fig. \ref{fig7}. The frequency of oscillation
 of $Y(t)$ and the amplitude of $Y(t)$ increases and decreases, respectively with increasing $\sigma$.
The increase in oscillation frequency of $Y(t)$
suggests more frequent update of neighbors list, and the decrease in magnitude of $Y(t)$ implies that
the less number of neighbors
inside the interaction radius of a SPP. \\ 
%\beginsupplement{Neighbor change time series}

\begin{thebibliography}{9}

\end{thebibliography}



\end{document} 




%
% ****** End of file apstemplate.tex ******





